Understanding the total width of the $3_{1}^{-}$ state in $\mathrm{^{12}C}$

Recent measurements indicate that the previously established upper limit for the $\gamma$-decay branch of the $3_{1}^{-}$ resonance in $^{12}\textrm{C}$ at $E_{x} = 9.641(5)$ MeV may be incorrect. As a result, the $3_{1}^{-}$ resonance has been suggested as a significant resonance for mediating the triple-$\alpha$ reaction at high temperatures above 2 GK. Accurate estimations of the $3_{1}^{-}$ contribution to the triple-$\alpha$ reaction rate require accurate knowledge of not only the radiative width, but also the total width. In anticipation of future measurements to more accurately determine the $\gamma$-decay branch of the $3_{1}^{-}$ resonance, the objective of this work is to accurately determine the total width of the $3_{1}^{-}$ resonance. An evaluation was performed on all previous results considered in the current ENSDF average of 46(3) keV for the physical total width (FWHM) of the $3_{1}^{-}$ resonance in $^{12}\textrm{C}$. Significant unaccounted-for uncertainties and a misstated result were discovered in these previous results, leading to an invalid ENSDF average. In this work, the new global \textbf{R}-matrix analysis performed on direct-reaction data yields a formal total width of $\Gamma(E_{r}) = 46(2)$ keV and an observed total width of $\Gamma_{\textrm{obs}}(E_{r}) = 38(2)$ keV for the $3_{1}^{-}$ resonance. An observed total width of $\Gamma_{\textrm{obs}}(E_{r}) = 38(2)$ keV is recommended for the $3_{1}^{-}$ resonance in $\mathrm{^{12}C}$. This observed total width should be employed for future evaluations of the observed total radiative width for the $3_{1}^{-}$ resonance and its contribution to the high-temperature triple-$\alpha$ reaction rate.

==> SupportingDocuments/Width_Average/script_average.C <==
{

    //------------------------------------------------
    std::vector<double> widths;
    std::vector<double> widthErrors;
    std::vector<double> detectorResolutions;

    //------------------------------------------------
    //  Douglas_1956
    // widths.push_back(30.0);
    // widthErrors.push_back(8.0);
    // detectorResolutions.push_back(0.0);

    //------------------------------------------------
    //  Browne_1962
    // widths.push_back(36.0); // or 35.0, difference between abstract and body. 36 is used for evaluation
    // widthErrors.push_back(6.0);
    // detectorResolutions.push_back(0.0);
    //------------------------------------------------
    //  Browne_1962 (corrected)
    widths.push_back(36.0); // or 35.0, difference between abstract and body. 36 is used for evaluation
    widthErrors.push_back(11.0);
    detectorResolutions.push_back(0.0);

    //------------------------------------------------
    //  NNDC (previous)
    // // widths.push_back(34.0);
    // // widthErrors.push_back(5.0);
    // // detectorResolutions.push_back(0.0);

    //------------------------------------------------
    //  Alcorta_2012
    // widths.push_back(43.0);
    // widthErrors.push_back(4.0);
    // detectorResolutions.push_back(0.0); // 60-120 keV for 12B target, 55-85 keV for 10B target
    //------------------------------------------------
    //  Alcorta_2012, (corrected)
    widths.push_back(43.0);
    widthErrors.push_back(8.0);
    detectorResolutions.push_back(0.0); // 60-120 keV for 12B target, 55-85 keV for 10B target

    //------------------------------------------------
    //  Kokalova_2013
    // widths.push_back(48.0);
    // widthErrors.push_back(2.0);
    // detectorResolutions.push_back(23*2.3548200);
    //  Kokalova_2013 (corrected)
    widths.push_back(39.0);
    widthErrors.push_back(4.0);
    detectorResolutions.push_back(0.0); // 60-120 keV for 12B target, 55-85 keV for 10B target

    //------------------------------------------------
    //  Li_2023
    widths.push_back(38.0);
    widthErrors.push_back(2.0);
    detectorResolutions.push_back(0.0);



    //------------------------------------------------
    double averageWidth = 0.0;
    double internalError = 0.0;

    double sumOfWeights = 0.0;

    for(int i=0; i<(int) widths.size(); i++)
    {
        double variance = TMath::Power(widthErrors[i], 2.0);
        double weight = 1.0/variance;

        averageWidth += weight*widths[i];

        sumOfWeights += weight;
    }

    averageWidth /= sumOfWeights;
    internalError = sqrt(1.0/sumOfWeights);

    // std::cout << "averageWidth: " << averageWidth << std::endl;
    // std::cout << "internalError: " << internalError << std::endl;

    //------------------------------------------------
    double chiSquare = 0.0;

    for(int i=0; i<(int) widths.size(); i++)
    {
        double variance = TMath::Power(widthErrors[i], 2.0);
        double weight = 1.0/variance;

        // chiSquare += TMath::Power(widths[i] - averageWidth, 2.0)/averageWidth;
        chiSquare += TMath::Power((widths[i] - averageWidth)/widthErrors[i], 2.0);
    }

    //------------------------------------------------
    double externalErrorCorrectionFactor = TMath::Sqrt(chiSquare/(3-1));
    double externalError = externalErrorCorrectionFactor*internalError;

    //------------------------------------------------
    std::cout << "chiSquare: " << chiSquare << std::endl;
    std::cout << "averageWidth: " << averageWidth << std::endl;
    std::cout << "internalError: " << internalError << std::endl;
    std::cout << "externalError: " << externalError << std::endl;

}




